A compatibility--realization framework for singular Navier--Stokes flows: admissible families and non-rigid core mechanics

We introduce a compatibility--realization framework for constructing singular solutions to the forced three-dimensional incompressible Navier--Stokes equations. The framework separates exact balance and matching constraints, expressed in a chosen geometric representation, from the sufficient conditions of a particular completion scheme. Completed realizations are organized by observable fibers, distinguishing prescribed core kinematics from the surrounding force and transport mechanisms. Conditional on the source-dependent completion input specified in this paper, we obtain families with zero initial velocity, smooth compactly supported forcing, bounded kinetic energy and finite-time unbounded velocity. These include a reversal of leading viscous work at fixed axis motion and first velocity gradient, a signed transition through a stationary singular center under one fixed canonical pressure trace, and a connected stretching family crossing the threshold of zero leading direct viscous vorticity supply. Near a critical profile, the realizable trace data contain a neighborhood in an infinite-dimensional space of analytic axial-velocity and pressure perturbations, while the central first velocity gradient and the critical vorticity balance remain fixed. We also identify the full kernel and an explicit right inverse of the joint angular-transport operator in the chosen realization class. The results establish non-rigidity within observable fibers and show that axis kinematics alone do not determine the local pressure--viscosity partition. Direct profile selection and dynamical stress generation are treated as coupled components of construction, rather than as definitions of the entire design space.

==> anc/identity_results.json <==
{
  "scope": "Exact algebra only; no numerical admissibility or existence certification",
  "test_count": 24,
  "passed": 24,
  "results": {
    "A_n R_n g = g": true,
    "A_n K_n phi = 0": true,
    "potential identity": true,
    "kernel reconstruction I": true,
    "kernel reconstruction J": true,
    "principal nonzero angular budget": true,
    "explicit first return flux": true,
    "hierarchy shift": true,
    "axial derivative exponent": true,
    "conservative common exponent": true,
    "viscous common exponent": true,
    "L determinant": true,
    "actual exterior Q cancellation": true,
    "material acceleration coefficient": true,
    "general-m axial source cubic coefficient": true,
    "pressure partition at common particle": true,
    "higher axis derivative exponent": true,
    "viscous vorticity coefficient at m=1": true,
    "critical vorticity coefficient": true,
    "source first radial jet": true,
    "second radial phi jet": true,
    "second radial shear coefficient": true,
    "prepared-block excluded exponents": true,
    "physical center pressure curvature": true
  },
  "residuals": {
    "A_n R_n g = g": "0",
    "A_n K_n phi = 0": "0",
    "potential identity": "0",
    "kernel reconstruction I": "0",
    "kernel reconstruction J": "0",
    "principal nonzero angular budget": "0",
    "explicit first return flux": "0",
    "hierarchy shift": "0",
    "axial derivative exponent": "0",
    "conservative common exponent": "0",
    "viscous common exponent": "0",
    "L determinant": "0",
    "actual exterior Q cancellation": "0",
    "material acceleration coefficient": "0",
    "general-m axial source cubic coefficient": "0",
    "pressure partition at common particle": "0",
    "higher axis derivative exponent": "0",
    "viscous vorticity coefficient at m=1": "0",
    "critical vorticity coefficient": "0",
    "source first radial jet": "0",
    "second radial phi jet": "0",
    "second radial shear coefficient": "0",
    "prepared-block excluded exponents": "[-1/2, 1/2, 3/2]",
    "physical center pressure curvature": "0"
  }
}

==> anc/verify_identities.py <==
#!/usr/bin/env python3
"""Exact algebra checks for the supplied manuscript, not an existence certificate.

Requires Python 3 and SymPy.  Run: python anc/verify_identities.py
The checked quantities are symbolic in the displayed parameters.  These tests
neither choose admissible numerical large/small parameters nor verify the
external 166-page completion proof.
"""
from __future__ import annotations
import json
from pathlib import Path
import sympy as s

eta, h, n, nu, amp, beta, m, alpha, q, gamma = s.symbols(
    'eta h n nu amp beta m alpha q gamma', real=True)
D=s.Rational(1,2)-h; A=s.Rational(1,2)+h
d=1-eta**2; L=1-2*h*eta**2
bn=1-h+2*n*h; cn=s.Rational(1,2)-2*h+2*n*h; kn=bn+D
I=s.Function('I')(eta); J=s.Function('J')(eta)
phi=s.Function('phi')(eta); g=s.Function('g')(eta)
G=s.Function('G')(eta); Pi=s.Function('Pi')(eta)
checks:dict[str,bool]={}
residuals:dict[str,str]={}
def zero(name:str,expr:s.Expr)->None:
    residual=s.factor(s.simplify(expr))
    checks[name]=(residual==0)
    residuals[name]=str(residual)
def An(i:s.Expr,j:s.Expr)->s.Expr:
    return D*eta*s.diff(i,eta)-bn*i+d*s.diff(j,eta)+2*cn*eta*j
def Zn(b:s.Expr,f:s.Expr)->s.Expr:
    return (2*b*eta*f+d*s.diff(f,eta))/L
def R(f:s.Expr)->tuple[s.Expr,s.Expr]:
    return -d*f/(kn*L),D*eta*f/(kn*L)
def K(f:s.Expr)->tuple[s.Expr,s.Expr]:
    return ((d*s.diff(f,eta)+2*kn*eta*f)/L,
            (kn*f-D*eta*s.diff(f,eta))/L)

zero('A_n R_n g = g',An(*R(g))-g)
zero('A_n K_n phi = 0',An(*K(phi)))
P=D*eta*I+d*J
zero('potential identity',An(I,J)-s.diff(P,eta)+kn*(I-2*eta*J))
zero('kernel reconstruction I',K(P/kn)[0]+R(An(I,J))[0]-I)
zero('kernel reconstruction J',K(P/kn)[1]+R(An(I,J))[1]-J)
I0=amp*(1/(1-h)-4*eta**2);J0=amp*eta
zero('principal nonzero angular budget',An(I0,J0).subs(n,0))
zero('explicit first return flux',nu*Zn(1-h,I0)-nu*amp*eta*(-6+8*h*eta**2)/L)
Iprev=s.Function('Iprev')(eta); bprev=1-h+2*(n-1)*h
zero('hierarchy shift',An(I,J-nu*Zn(bprev,Iprev))-An(I,J)
     +nu*L*Zn(cn,Zn(bprev,Iprev)))
zero('axial derivative exponent',bprev-D-cn)
zero('conservative common exponent',bn-1-(cn-D))
zero('viscous common exponent',bn-1-(bprev-2*D))
zero('L determinant',L-(d+2*D*eta**2))
# Difference of the actual cumulative Q beyond an angular editing patch.
q_num=(1-h)*I-D*eta*s.diff(I,eta)-d*s.diff(J,eta)+2*(h-D)*eta*J
zero('actual exterior Q cancellation',q_num+An(I,J).subs(n,0))
# Actual axis material-acceleration coefficient.
H=D*eta+d*G
Mc=A*(1-2*eta*G)*G+H*s.diff(G,eta)
material_from_derivatives=A*G+D*eta*s.diff(G,eta)+G*(-2*A*eta*G+d*s.diff(G,eta))
zero('material acceleration coefficient',Mc-material_from_derivatives)
Pc=4*A*eta*Pi-d*s.diff(Pi,eta)
Z=(Pc-Mc).subs({G:m*eta,s.diff(G,eta):m})
Z=s.simplify(Z.doit())
Ztilted=Z.subs({Pi:Pi+gamma*eta,s.diff(Pi,eta):s.diff(Pi,eta)+gamma},simultaneous=True)
expected=-m*(m+1)*eta+2*(1+h)*m*m*eta**3-d*s.diff(Pi,eta)+4*A*eta*Pi+gamma*((4*A+1)*eta**2-1)
zero('general-m axial source cubic coefficient',Ztilted-expected)
M0,P0=s.symbols('M0 P0')
c_beta=(P0+beta*M0)/(d-4*A*eta**2)
zero('pressure partition at common particle',P0+c_beta*(4*A*eta**2-d)+beta*M0)
zero('higher axis derivative exponent',A+3*D-(2-2*h))
zero('viscous vorticity coefficient at m=1',(1+h-m).subs(m,1)-h)
zero('critical vorticity coefficient',(1+h-m).subs(m,1+h))
# Radial angular jet derived by differentiating S=-2L(X phi_xx+2phi_x)/phi.
Jc=s.symbols('Jc',real=True);delta=m-1-h
phi_x=-delta/4
source_x=Jc/4-(1-m)*phi_x
zero('source first radial jet',source_x-(Jc-(m-1)*delta)/4)
phi_xx=(4*phi_x**2-source_x)/6
zero('second radial phi jet',phi_xx+(Jc-(m-1)*delta-delta**2)/24)
zero('second radial shear coefficient',-2*(phi_xx-phi_x**2)
     -(Jc/s.Integer(12)-(m-1)*delta/s.Integer(12)+delta**2/s.Integer(24)))
# The excluded exponents follow from the actual two power blocks.
collision_poly=(alpha+s.Rational(1,2))*(alpha-s.Rational(1,2))*(alpha-s.Rational(3,2))
excluded=set(s.solve(collision_poly,alpha))
checks['prepared-block excluded exponents']=excluded=={
    -s.Rational(1,2),s.Rational(1,2),s.Rational(3,2)}
residuals['prepared-block excluded exponents']=str(sorted(excluded))
# Pressure curvature on a fixed time slice, using the exact q,eta z derivative.
b=s.symbols('b',real=True);ps=s.Function('ps')(eta)
z_derivative=lambda expr: 2*eta*q**(1-D)/L*s.diff(expr,q)+q**(-D)*d/L*s.diff(expr,eta)
second=z_derivative(z_derivative(q**(-2*A)*ps))
expected_center=(s.diff(ps,eta,2).subs(eta,0)-4*A*ps.subs(eta,0))*q**(-2)
zero('physical center pressure curvature',s.powdenest(second.subs(eta,0)-expected_center,force=True))

for key,ok in checks.items():
    print(f'{"PASS" if ok else "FAIL"}: {key}')
result={'scope':'Exact algebra only; no numerical admissibility or existence certification',
        'test_count':len(checks),'passed':sum(checks.values()),
        'results':checks,'residuals':residuals}
out=Path(__file__).with_name('identity_results.json')
out.write_text(json.dumps(result,indent=2,ensure_ascii=False),encoding='utf-8')
print(f'{sum(checks.values())}/{len(checks)} checks passed; {out.name}')
if not all(checks.values()):
    raise SystemExit('At least one symbolic identity failed.')

